SuperNIC: A Hardware-Based, Programmable, and Multi-Tenant SmartNIC

With CPU scaling slowing down in today's data centers, more functionalities are being offloaded from the CPU to auxiliary devices. One such device is the SmartNIC, which is being increasingly adopted in data centers. In today's cloud environment, VMs on the same server can each have their own network computation (or network tasks) or workflows of network tasks to offload to a SmartNIC. These network tasks can be dynamically added/removed as VMs come and go and can be shared across VMs. Such dynamism demands that a SmartNIC not only schedules and processes packets but also manages and executes offloaded network tasks for different users. Although software solutions like an OS exist for managing software-based network tasks, such software-based SmartNICs cannot keep up with the quickly increasing data-center network speed. This paper proposes a new SmartNIC platform called SuperNIC that allows multiple tenants to efficiently and safely offload FPGA-based network computation DAGs. For efficiency and scalability, our core idea is to group network tasks into chains that are connected and scheduled as one unit. We further propose techniques to automatically scale network task chains with different types of parallelism. Moreover, we propose a fair share mechanism that considers both fair space sharing and fair time sharing of different types of hardware resources. Our FPGA prototype of SuperNIC achieves high bandwidth, low latency performance whilst efficiently utilizing and fairly sharing resources.

==> Figures/gen.sh <==
#!/bin/sh
find plot*.pl >  tmplist 
while read line; do echo $line; pl $line -eps -o g_$line.eps -textsize 18 -font /Courier ;  epstopdf g_$line.eps;  done < tmplist 
rm -rf tmplist
for file in *.pl.eps
do
mv ${file} ${file%.pl.eps}.eps
done
for file in *.pl.pdf
do
mv ${file} ${file%.pl.pdf}.pdf
done
rm *.eps
rm *~ -f
exit
find plot*.py >  tmplist 
while read line;
    do echo $line; python $line "g_${line%.py}"
done < tmplist
rm -rf tmplist


==> Figures/plot_fb_alibaba.py <==
#!/usr/bin/env python3

import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages
import operator
import matplotlib.ticker as mtick

fig, ax = plt.subplots(nrows=1, ncols=1, figsize=(10, 6))

#         db, web, hadoop, alibaba
dc_c   = [9.21E+06, 3.98E+07, 1.40E+08, 3.42E+05]
rack_c = [1.81E+08, 4.50E+08, 8.49E+08, 1.10E+07]
no_c   = [1.53E+09, 6.88E+09, 3.69E+09, 1.84E+10]

index = ['FB-DB', 'FB-Web', 'FB-Hadoop', 'Alibaba']
index_pos = np.arange(len(index))

width = 0.2

colors=['tab:blue','tab:orange','tab:red', 'tab:brown']
ax.bar(index_pos - width,  dc_c,   width, label='Datacenter-Conslid', color="tab:blue")
ax.bar(index_pos,          rack_c, width, label='Rack-Consolid',      color="tab:orange")
ax.bar(index_pos + width,  no_c,   width, label='No-Consolid',        color="dimgray")

ax.set_xticks(index_pos)
ax.set_xticklabels(index)
ax.set_ylabel("Peak Traffic (load/sec)", fontsize=22)

ax.yaxis.set_major_formatter(mtick.FormatStrFormatter('%.2e'))
#ax.set_yticks(np.arange(0,20,1E+01))
ax.set_yscale("log")
ax.set_ylim([None, 1.0E+11])

#ax.set_xlabel("")
ax.legend(loc="upper left", fontsize=20, frameon=False)

plt.xticks(fontsize=20)
plt.yticks(fontsize=20)

#plt.tight_layout(pad=0.4, w_pad=0.5, h_pad=1.0)
plt.tight_layout()

#plt.show()
pp = PdfPages('fig_fb_alibaba_trace.pdf')
pp.savefig(bbox_inches = "tight")
pp.close()


==> abbrv.py <==
#! /usr/bin/python
import math;
import sys;
import string;
import os;
import re;

def mycmp(a, b):
	if (cmp(a[0], b[0]) == 0):
		return cmp(b[1], a[1]);
	else:
		return cmp(b[0], a[0]);

def pattern_match(str):
	confs = ["ISCA", "CASES", "FPGA", "DAC", "ISSS", "HICSS", "FPL", "CF", "SC", "FCCM", "IEDM", "IPDPS", "PLDI", "PACT", "ICCD"]; 
	ret = str;
	for x in confs:
		if (string.find(str, x + " '") != -1 and
		    string.find(str, "booktitle") != -1):
			re_pattern = re.compile(x + " '\d+");
			analyzed = re_pattern.findall(str);
			index = len(x) + 2;
			num = string.atoi(analyzed[0][index:index+2]);
			if (num > 50):
				num = 1900 + num;
			else:
				num = 2000 + num;
			#ret = "booktitle = \"{%s %d}\"," % (x, num);
			ret = "booktitle = \"{%s}\"," % (x);
			print ret;
# special case : MICRO
	if (string.find(str, "MICRO") != -1 and 
	      string.find(str, "booktitle") != -1):
		re_isca = re.compile('MICRO \d+');
		analyzed = re_isca.findall(str);
		num = string.atoi(analyzed[0][6:8]);
		num = 1967 + num;
		ret = "booktitle = \"{MICRO}\",";
		print ret;


	return ret;


def process(file_in, file_out):
	input = open(file_in);
	text = input.read();
	input.close();

	output = open(file_out, 'w');

	lines = string.split(text, '\n');
	for x in range(0, len(lines)):
		output.write(pattern_match(lines[x]) + "\n");
	output.close();

#print len(sys.argv);

if (len(sys.argv) != 3) :
	print "usage: abbrv.py <in> <out>\n";
	sys.exit(-1);

print sys.argv[1], "->", sys.argv[2];
process(sys.argv[1], sys.argv[2]);

#process("paper.bib", "paper_abbrv.bib");
#process("spe.bib", "spe_abbrv.bib");




==> code-eg.cpp <==
int fd = open("/mnt/mmapfile", O_CREAT|O_RDWR);            // open a file in mounted SCRM region
void *base = mmap(NULL, 40960, PROT_WRITE, 
                  MAP_SHARED, fd, 0);                      // mmap a 40KB area in the file
			
unsigned long *access_count_p = base;                      // access count of the log
unsigned long *log_size_p = base + sizeof(unsigned long);  // size of the log
int *log = base + 2*sizeof(unsigned long);                 // the log

*access_count_p = *access_count_p + 1;                     // memory load and store
msync(access_count_p, sizeof(unsigned long), MS_SYNC);     // call conventional msync

int beautiful_num = 24;
unsigned long curr_log_pos = *log_size_p;                  // memory load and store
log[curr_log_pos] = beautiful_num;                          
*log_size_p = *log_size_p + 1;
struct msync_input { void *address; int length; };
struct msync_input input[2];
input[0].address = &(log[curr_log_pos]);                           
input[0].length = sizeof(int);
input[1].address = log_size_p;
input[1].length = sizeof(unsigned long);
msync(input, 2, MS_SCRM);                   // call SCRM atomic API to commit the log append

